Private Variable-Length Coding with Sequential Encoder

A multi-user private data compression problem is studied. A server has access to a database of $N$ files, $(Y_1,...,Y_N)$, each of size $F$ bits and is connected to an encoder. The encoder is connected through an unsecured link to a user. We assume that each file $Y_i$ is arbitrarily correlated with a private attribute $X$, which is assumed to be accessible by the encoder. Moreover, an adversary is assumed to have access to the link. The users and the encoder have access to a shared secret key $W$. We assume that at each time the user asks for a file $Y_{d_i}$, where $(d_1,\ldots,d_K)$ corresponds to the demand vector. The goal is to design the delivered message $\mathcal {C}=(\mathcal {C}_1,\ldots,\mathcal {C}_K)$ after the user send his demands to the encoder such that the average length of $\mathcal{C}$ is minimized, while satisfying: i. The message $\cal C$ does not reveal any information about $X$, i.e., $X$ and $\mathcal{C}$ are independent, which corresponds to the perfect privacy constraint; ii. The user is able to decode its demands, $Y_{d_i}$, by using $\cal C$, and the shared key $W$. Here, the encoder sequentially encode each demand $Y_{d_i}$ at time $i$, using the shared key and previous encoded messages. We propose a variable-length coding scheme that uses privacy-aware compression techniques. We study proposed upper and lower bounds on the average length of $\mathcal{C}$ in an example. Finally, we study an application considering cache-aided networks.

==> example.m <==
clc
clear
close all
pxy = [1 1 1 0 0 0;0 0 0 1 1 1];
py = [1/8;2/8;3/8;1/8;1/16;1/16];
px = pxy*py;
[h1,h2,h3]=svd(pxy);
Mh = h3(:,1:2)';
Bh = Mh*py;
Mh12 = Mh(:,[1 2])^(-1)*Bh;
Mh13 = Mh(:,[1 3])^(-1)*Bh;
Mh14 = Mh(:,[1 4])^(-1)*Bh;
Mh23 = Mh(:,[2 3])^(-1)*Bh;
Mh24 = Mh(:,[2 4])^(-1)*Bh;
Mh34 = Mh(:,[3 4])^(-1)*Bh;
t = Mh14(1);
p = Mh14(2);
a = ((Mh13(1))*log(Mh13(1))+(Mh13(2))*log(Mh13(2)))/log(2);
f4 = [-1 -1 -1 -1 -1 -1 -1 -1 -1].';
Aeq4 = [t t t 0 0 0 0 0 0;
       0 0 0 t t t  0 0 0;  
       0 0 0 0 0 0 t t t;
       p 0 0 p 0 0 p 0 0;
       0 p 0 0 p 0 0 p 0;
       0 0 p 0 0 p 0 0 p
];
beq4 = [py(1) py(2) py(3) py(4) py(5) py(6)].';
A4 = [-1 0 0 0 0 0 0 0 0;
     0 -1 0 0 0 0 0 0 0;
     0 0 -1 0 0 0 0 0 0;
     0 0 0 -1 0 0 0 0 0;
     0 0 0 0 -1 0 0 0 0;
     0 0 0 0 0 -1 0 0 0;
     0 0 0 0 0 0 -1 0 0;
     0 0 0 0 0 0 0 -1 0;
     0 0 0 0 0 0 0 0 -1
];
b4 = zeros(9,1);
options = optimoptions('linprog','Algorithm','interior-point-legacy','Display','iter')
[y4,fval4]=linprog(f4,A4,b4,Aeq4,beq4,[],[],[],'options')
hy = -(py(1)*log(py(1))+py(2)*log(py(2))+py(3)*log(py(3))+py(4)*log(py(4)))/log(2)
hy-fval4
k = -(y4(1)*log(y4(1))+y4(4)*log(y4(4))+y4(6)*log(y4(6))+y4(6)*log(y4(6))+y4(8)*log(y4(8))+y4(9)*log(y4(9)))/log(2)
